The effect of sound speed on the gravitational wave spectrum of first order phase transitions in the early universe

Gravitational waves from first-order phase transitions are a promising probe of physics beyond the Standard Model, as many extensions of the standard model result in first-order phase transitions in the early universe, from which the resulting gravitational waves could be detectable with the upcoming Laser Interferometer Space Antenna (LISA). The properties of the phase transition and the resulting gravitational wave spectrum are determined by five key parameters: the nucleation temperature $T_n$, phase transition strength at the nucleation temperature $\alpha_n$, bubble wall speed $v_\text{wall}$, transition rate $\beta$ and the sound speed $c_s$. Of these, the sound speed $c_s$ is determined by the equation of state $p(T,\phi)$. In most studies, the plasma of the early universe has been assumed to be ultrarelativistic and therefore following the bag equation of state with $c_s = \frac{1}{\sqrt{3}}$. In this thesis, the PTtools simulation framework for first-order phase transitions, based on the Sound Shell Model, has been extended to include support for arbitrary equations of state and therefore for a temperature- and phase-dependent sound speed $c_s(T,\phi)$. The thesis also functions as a reference manual for PTtools. The framework has been tested with the constant sound speed model, in which the sound speed is a different constant in each phase. The sound speed has been shown to have a significant effect on the resulting gravitational wave spectrum, especially when changing the sound speed results in a change in the type of the solution. This has laid the groundwork for simulating cosmological phase transitions with realistic equations of state. This will result in in gravitational wave spectra that can be used in the LISA data analysis pipeline to search for the existence and parameters of a first-order phase transition in the early universe.

==> anc/create_arxiv.sh <==
#!/usr/bin/env sh

# This script creates a tar.gz file suitable for submission to arXiv.
# https://info.arxiv.org/help/submit_tex.html
# https://trevorcampbell.me/html/arxiv.html

if command -v rsync &> /dev/null; then :; else
  echo "rsync was not found. Installing."
  sudo apt-get update
  sudo apt-get install rsync
fi

if [ ! -f main.bbl ]; then
  echo "main.bbl was not found. Compiling the LaTeX files to create it."
  make all
fi

echo "Removing existing arxiv folder and zip file."
rm -rf arxiv arxiv.zip

echo "Creating the arxiv folder and adding files."
mkdir arxiv
mkdir arxiv/anc
# Rsync is used to enable excluding.
rsync -av --exclude='fig/*-converted-to.pdf' --exclude='fig/lecture_notes' --exclude='fig/tampere' --exclude='tex/other_models.tex' \
  fig tex \
  .latexmkrc babelbst.tex biblatex-dm.cfg englbst.tex finnbst.tex LICENSE \
  main.tex Makefile swedbst.tex tktl.bst UH-logo.png UH_TCM_MSc.cls \
  arxiv
# Ancillary files are placed in the anc directory.
# https://info.arxiv.org/help/ancillary_files.html
rsync -av --exclude='**/__pycache__' --exclude='*.pyc' --exclude=msc2_python/logs --exclude=msc2_python/tampere \
  --exclude msc2_python/comparison.py \
  msc2_python create_arxiv.sh arxiv/anc
cp -r .github arxiv/anc/github

echo "Creating arxiv.tar.gz"
tar -czvf arxiv.tar.gz arxiv

echo "arxiv.tar.gz created successfully."


==> anc/github/workflows/main.yml <==
name: Create pdf and figures
on:
  push:
jobs:
  compile_pdf:
    runs-on: ubuntu-latest
    timeout-minutes: 10
    container:
      image: ghcr.io/agenttix/docker-latex:master
    steps:
      - name: Checkout
        uses: actions/checkout@v4
      - name: Compile pdf
        run: make
      - name: Rename pdf
        run: mv "main.pdf" "MSc thesis 2 Mika Mäki.pdf"
      - name: Upload pdf
        uses: actions/upload-artifact@v4
        with:
          name: Thesis pdf
          path: "MSc thesis 2 Mika Mäki.pdf"
          if-no-files-found: error
  gen_figures:
    runs-on: ubuntu-latest
    timeout-minutes: 30
    steps:
      - name: Setup Python
        uses: actions/setup-python@v5
        with:
          python-version: 3.13
      - name: Print Python version
        run: python -V
      - name: Install LaTeX
        run: |
          sudo apt-get update
          sudo apt-get install -y cm-super dvipng fontconfig texlive-latex-extra
      - name: Checkout
        uses: actions/checkout@v4
        # The full PTtools repository is needed for the example scripts
      - name: Checkout PTtools
        uses: actions/checkout@v4
        with:
          repository: CFT-HY/pttools
          # The 0.9.0 release was missing some __init__.py files in the example folders,
          # which prevented the example scripts from being imported.
          # In addition to this, the Giese et al. bubble solver has since been included in PTtools
          # and removed from this repository.
          # Both of these changes necessitate the use of a newer PTtools version than 0.9.0.
          # When updating the version here, also update it in references.bib.
          ref: v0.10.0
          path: pttools
      - name: Load pip cache
        uses: actions/cache@v4
        with:
          path: .pip
          key: pip-${{ runner.os }}-${{ hashFiles('requirements.txt') }}
          restore-keys: |
            pip-${{ runner.os }}-
            pip-
      - name: Install requirements
        run: |
          pip --cache-dir=.pip install --upgrade pip wheel
          pip --cache-dir=.pip install -r msc2_python/requirements.txt -r ${{ github.workspace }}/pttools/requirements.txt
      - name: Print Numba sysinfo
        run: numba --sysinfo | tee numba-sysinfo.txt
      - name: Generate PTtools reference data
        run: python3 -c "from pttools.bubble.fluid_reference import ref; ref()"
        env:
          PYTHONPATH: ${{ github.workspace }}/pttools
      - name: Generate figures
        run: python3 ./msc2_python/figures.py
        env:
            PYTHONPATH: ${{ github.workspace }}/pttools:${{ github.workspace }}/msc2_python
      - name: Generate Tampere figures
        run: python3 ./msc2_python/tampere/figures.py
        env:
            PYTHONPATH: ${{ github.workspace }}/pttools:${{ github.workspace }}/msc2_python
      - name: Upload results
        uses: actions/upload-artifact@v4
        with:
          name: Figures
          path: |
            fig
            !fig/lecture_notes
          if-no-files-found: error


==> anc/msc2_python/__init__.py <==
"""Python code for the thesis"""


==> anc/msc2_python/const.py <==
import os


REPO_DIR: str = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
FIG_DIR: str = os.path.join(REPO_DIR, "fig")
LOG_DIR: str = os.path.join(REPO_DIR, "logs")

if not os.path.exists(FIG_DIR):
    os.mkdir(FIG_DIR)

if not os.path.exists(LOG_DIR):
    os.mkdir(LOG_DIR)


==> anc/msc2_python/figures.py <==
import os.path
import time

from docs.fig.potential import main as potential
from docs.fig.relativistic_combustion import main as rel_combustion
from examples.const_cs.const_cs_gw import main as const_cs_gw
from examples.gksvdv.gksvdv_fig2 import main as giese_lisa_fig2
from examples.utils import save
from examples.props.vm_vp_plane import main as vm_vp_plane
from pttools.logging import setup_logging

import const

setup_logging()


def gen_vm_vp_fig():
    print("Generating vm-vp plane figure")
    vm_vp_fig = vm_vp_plane()
    save(vm_vp_fig, os.path.join(const.FIG_DIR, "vm_vp_plane"))


def gen_rel_combustion_fig():
    print("Generating relativistic combustion figure")
    rel_combustion(path=os.path.join(const.FIG_DIR, "relativistic_combustion"))


def gen_const_cs_gw_figs():
    print("Generating const_cs_gw figures")
    # The low-k approximation of Giombi et al. 2024 is not included in the thesis.
    gw_figs, _, table = const_cs_gw(low_k=False)
    save(gw_figs[0], os.path.join(const.FIG_DIR, "const_cs_gw_v"))
    save(gw_figs[1], os.path.join(const.FIG_DIR, "const_cs_gw"))
    save(gw_figs[2], os.path.join(const.FIG_DIR, "const_cs_gw_omgw0"))
    with open(os.path.join(const.FIG_DIR, "const_cs_gw_snr.tex"), "w") as file:
        file.write(table)


def gen_giese_lisa_fig2():
    print("Generating Giese et al. LISA figure 2")
    figs = giese_lisa_fig2()
    save(figs[0], os.path.join(const.FIG_DIR, "giese_lisa_fig2"))
    save(figs[1], os.path.join(const.FIG_DIR, "giese_lisa_fig2_diff"))
    save(figs[2], os.path.join(const.FIG_DIR, "giese_lisa_fig2_alpha_n"))
    save(figs[3], os.path.join(const.FIG_DIR, "giese_lisa_fig2_alpha_n_diff"))


def gen_potential_fig():
    print("Generating potential figure")
    fig = potential()
    save(fig, path=os.path.join(const.FIG_DIR, "potential"))


def main():
    start_time = time.perf_counter()
    gen_vm_vp_fig()
    gen_rel_combustion_fig()
    gen_const_cs_gw_figs()
    gen_giese_lisa_fig2()
    gen_potential_fig()
    print(f"Generating the figures took {time.perf_counter() - start_time:.2f} s.")


if __name__ == "__main__":
    main()


==> anc/msc2_python/loader.py <==
"""Add PTtools to PATH

This can be done directly in PyCharm by going to Settings -> Project -> Project Structure
"""

import os.path
import sys

REPO_DIR = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
PTTOOLS_DIR = os.path.join(os.path.dirname(REPO_DIR), "pttools")
if not os.path.isdir(PTTOOLS_DIR):
    raise NotADirectoryError(f"PTtools directory not found: {PTTOOLS_DIR}")


def load():
    sys.path.insert(1, PTTOOLS_DIR)


==> anc/msc2_python/requirements.txt <==
numpy >= 2.3.4
# This is how one could install PTtools without the example scripts
# pttools-gw[numbalsoda,performance]
scipy >= 1.16.3


==> anc/msc2_python/single.py <==
import matplotlib.pyplot as plt

from pttools.bubble.gksvdv.gksvdv21 import kappaNuMuModel


kappa, v, wow, xi, mode, vp, vm = kappaNuMuModel(cs2b=1/3, cs2s=1/3, al=0.1, vw=0.75)
print(mode)

fig: plt.Figure = plt.figure()
ax: plt.Axes = fig.add_subplot()
ax.plot(xi, v)
ax.set_xlabel("xi")
ax.set_ylabel("v")
ax.set_xlim(0, 1)
ax.set_ylim(0, 1)

plt.show()

